The random packing density of nearly spherical particles

Obtaining general relations between macroscopic properties of random assemblies, such as density, and the microscopic properties of their constituent particles, such as shape, is a foundational challenge in the study of amorphous materials. By leveraging existing understanding of the random packing of spherical particles, we estimate the random packing density for all sufficiently spherical shapes. Our method uses the ensemble of random packing configurations of spheres as a reference point for a perturbative calculation, which we carry to linear order in the deformation. A fully analytic calculation shows that all sufficiently spherical shapes pack more densely than spheres. Additionally, we use simulation data for spheres to calculate numerical estimates for nonspherical particles and compare these estimates to simulations.

==> replicate/calc.py <==
import numpy as np
import numpy.linalg as la
import scipy.optimize as op
import scipy.integrate as ing

x = np.loadtxt("coord.dat",usecols=(1,2,3),dtype=float)
fij = np.loadtxt("force.dat",usecols=(0,1),dtype=int)
ff = np.loadtxt("force.dat",usecols=(2,3,4,5,6),dtype=float)
box = np.loadtxt("lbox.dat",dtype=float)

while True:
    ii, ci = np.unique(fij,return_counts=True)
    rt = ii[(ci<4).nonzero()]
    if len(rt)==0:
        break
    it = [ i for i in range(len(fij)) if fij[i,0] not in rt and fij[i,1] not in rt ] 
    fij = fij[it]
    ff = ff[it]

cx = float(len(fij))/len(ii)
latt = np.array( [ np.round((x[ij[0]-1] - x[ij[1]-1])/box) for ij in fij ] )
asoi=fij[:,0].argsort()
asoj=fij[:,1].argsort()

shells = []
ki = 0
kj = 0
for i in ii:
    shell = []
    while ki < len(fij) and fij[asoi[ki],0] == i:
        xr = x[fij[asoi[ki],0]-1] - x[fij[asoi[ki],1]-1] - box*latt[asoi[ki]]
        xr /= np.sqrt((xr**2).sum())
        shell.append( (ff[asoi[ki],0], xr[0], xr[1], xr[2]) )
        ki+=1
    while kj < len(fij) and fij[asoj[kj],1] == i:
        xr = x[fij[asoj[kj],1]-1] - x[fij[asoj[kj],0]-1] + box*latt[asoj[kj]]
        xr /= np.sqrt((xr**2).sum())
        shell.append( (ff[asoj[kj],0], xr[0], xr[1], xr[2]) )
        kj+=1
    shells.append(np.array(shell))

fq = 2.*cx*ff[:,0].mean()

np.savetxt('rho-fq.dat',np.array([fq, len(shells)]))

fnn = np.array([np.sum([w[0]*np.dot(w[1:,np.newaxis],w[np.newaxis,1:]) for w in s],axis=0) for s in shells])
evs = la.eigvalsh(fnn)

eta0 = evs[:,0].mean()/fq-(1./3.)
eta1 = (1./3.)-evs[:,0].mean()/fq

rr = np.zeros((3,3))

q1 = np.array( [[1,1,1,1], [1,1,1,-1], [1,1,-1,1], [1,-1,1,1], [-1,1,1,1], [1,1,-1,-1], [1,-1,1,-1], [-1,1,1,-1],
[2,0,0,0],[0,2,0,0],[0,0,2,0],[0,0,0,2]], dtype=float) / 2.

q2 = np.array( [[0,0,1,1], [0,0,1,-1], [0,1,0,1], [0,1,0,-1], [1,0,0,1], [1,0,0,-1], [0,1,1,0], [0,1,-1,0],
[1,0,1,0], [1,0,-1,0], [1,1,0,0], [1,-1,0,0]], dtype=float) / np.sqrt(2.)

q3 = np.array( [[0,1,1,1], [0,1,1,-1], [0,1,-1,1], [0,-1,1,1], [1,0,1,1], [1,0,1,-1], [1,0,-1,1], [-1,0,1,1],
[1,1,0,1], [1,1,0,-1], [1,-1,0,1], [-1,1,0,1], [1,1,1,0], [1,1,-1,0], [1,-1,1,0], [-1,1,1,0]], dtype=float) / np.sqrt(3.)

q4 = np.array( [[1.5,1,-1,-1.5], [1.5,-1,1,-1.5], [1.5,1,-1.5,-1], [1.5,-1,-1.5,1], [1.5,-1.5,1,-1], [1.5,-1.5,-1,1], [1,1.5,-1,-1.5], [-1,1.5,1,-1.5],
[1,1.5,-1.5,-1], [-1,1.5,-1.5,1], [1,-1,1.5,-1.5], [-1,1,1.5,-1.5]], dtype=float) / np.sqrt(6.5)

q0 = np.vstack((q1,q2,q3,q4))

def fnc(qq,rho,s,rq):
    rq[0,0] = qq[0]*qq[0]+qq[1]*qq[1]-qq[2]*qq[2]-qq[3]*qq[3]
    rq[1,1] = qq[0]*qq[0]+qq[2]*qq[2]-qq[3]*qq[3]-qq[1]*qq[1]
    rq[2,2] = qq[0]*qq[0]+qq[3]*qq[3]-qq[1]*qq[1]-qq[2]*qq[2]
    rq[0,1] = 2*qq[1]*qq[2]+2*qq[0]*qq[3]
    rq[1,2] = 2*qq[2]*qq[3]+2*qq[0]*qq[1]
    rq[2,0] = 2*qq[3]*qq[1]+2*qq[0]*qq[2]
    rq[1,0] = 2*qq[1]*qq[2]-2*qq[0]*qq[3]
    rq[2,1] = 2*qq[2]*qq[3]-2*qq[0]*qq[1]
    rq[0,2] = 2*qq[3]*qq[1]-2*qq[0]*qq[2]
    rq/=(qq**2).sum()
    return (rho(np.dot(s[:,1:],rq))*s[:,0]).sum() + ((qq**2).sum()-1)**2

tet = np.array( [[1,1,-1,-1],[1,-1,1,-1],[-1,1,1,-1]] )/np.sqrt(3.)
tri = np.array( [[0,0,0],[0,np.sqrt(3.)/2.,-np.sqrt(3.)/2.],[1,-0.5,0.5,]] )
rhox = [
        lambda x: x[:,0]**2,
        lambda x: -x[:,0]**2,
        lambda x: np.fabs(x[:,0]),
        lambda x: -np.fabs(x[:,0]),
        lambda x: np.sqrt(1-x[:,0]**2),
        lambda x: -np.sqrt(1-x[:,0]**2),
        lambda x: np.dot(x,tet).max(axis=1),
        lambda x: -np.dot(x,tet).max(axis=1),
        lambda x: np.dot(x,tri).max(axis=1),
        lambda x: -np.dot(x,tri).max(axis=1),
        lambda x: -((x**2)*np.log(np.fabs(x))).sum(axis=1),
        lambda x: ((x**2)*np.log(np.fabs(x))).sum(axis=1)
    ]

rhom = [ ing.nquad(lambda t,f: rho(np.array([[np.cos(t), np.sin(t)*np.cos(f), np.sin(t)*np.sin(f)]]))[0]*np.sin(t), [[0,np.pi],[0,2*np.pi]])[0]/np.pi/4. for rho in rhox ]
rhon = [ ing.nquad(lambda t,f: np.fabs(rhox[i](np.array([[np.cos(t), np.sin(t)*np.cos(f), np.sin(t)*np.sin(f)]]))[0]-rhom[i])*np.sin(t), [[0,np.pi],[0,2*np.pi]])[0]/np.pi/4. for i in range(len(rhox)) ]

np.savetxt('rho-integrals.dat',np.array([rhom,rhon]).transpose())

for i in range(len(rhox)):
    y = np.array([ [ fnc( op.fmin(fnc,qi,args=(rhox[i],s,rr),disp=0), rhox[i], s, rr) for qi in q0 ] for s in shells ])
    np.savetxt('rho'+str(i)+'.dat',y)



==> replicate/eta.py <==
import numpy as np


rhomn = np.loadtxt('rho-integrals.dat')
fq,nx = np.loadtxt('rho-fq.dat')

for i in range(12):
    y = np.loadtxt('rho'+str(i)+'.dat')
    print(str(rhomn[i,0] - (y.min(axis=1).mean()/fq)) +'\t'+ str(y.min(axis=1).std(ddof=1)/fq/np.sqrt(nx)) +'\t'+ str((rhomn[i,0] - (y.min(axis=1).mean()/fq))/rhomn[i,1])+'\t'+ str(y.min(axis=1).std(ddof=1)/fq/rhomn[i,1]/np.sqrt(nx)))


==> replicate/replicate.sh <==
#!/usr/bin/bash
# Script file to calculate the slopes of the RCP density curve for a number of 1-parameter shape families.
# Written by Yoav Kallus, August 2015.
# Distributed with the preprint "Random close packing of nearly spherical particles" by Yoav Kallus.
# Dependencies: python 2.7, numpy 1.9, scipy 0.16, wget, unzip

wget="/usr/bin/wget"
unzip="/usr/bin/unzip"
python="/usr/bin/python2"

${wget} http://www-levich.engr.ccny.cuny.edu/~hmakse/GRANULAR/RCP_line.zip
${unzip} RCP_line.zip

mv "PCP line/f0000001_coord_p01.txt" coord.dat
mv "PCP line/f0000001_ftfn_p01.txt" force.dat
mv "PCP line/f0000001_lbox_p01.txt" lbox.dat

rm "PCP line"/*
rmdir "PCP line"
rm RCP_line.zip

${python} calc.py
${python} eta.py


